A Sharp Spectral Mantel Theorem for Quantum Transport

We study the maximum average quantum transition probability between distinct vertices of a triangle-free graph, equivalently the minimum average return probability, at times inversely proportional to the order. For every compact interval of positive scaled times below $\tau_{\mathrm c}\approx3.79099$, the balanced complete bipartite graph is the unique maximizer for all sufficiently large orders. The threshold is sharp: it solves $\tau_{\mathrm c}=4\sin(\tau_{\mathrm c}/2)$, and the balanced complete bipartite graph is eventually suboptimal at every larger scaled time. The corresponding graphon functional combines the edge density with alternating even cycle densities. We prove that the balanced complete bipartite graphon is its unique maximizer through the critical time. On a nonempty interval immediately afterward, the unique maximizer is a balanced bipartite graphon with constant cross-edge weight below one. After normalization by the squared time, we obtain uniform square-root $L^1$ stability through the critical endpoint and at zero time. We also solve the bipartite problem at every positive time and establish sharp cut distance stability. The proofs combine spectral interpolation, an exactly certified six-vertex moment inequality, vertex-measure variation, and a minimum-degree argument. A uniform finite approximation bound and vertex cloning connect the graphon and exact finite results.

==> anc/README.txt <==
Exact rational six-vertex certificate for Theorem 4.6.
Run from this directory with Python 3: python3 verify_triangle_free_C246_certificate.py triangle_free_C246_certificate.json
The program uses the Python standard library and checks all graph cases, Gram positivity and residual identities.


==> anc/triangle_free_C246_certificate.json <==
{"target":{"A":[119,100],"B":[-38,75],"T":[1,1],"constant":[881,2400]},"kernels":{"empty_type":[[1,0,3]],"nonedge_type":[[1,0,0,0,0,0,0,0,0,1,0,0,0,2,0],[0,0,1,0,0,0,0,1,0,0,0,0,0,0,2]],"edge_type":[[0,0,1,0,0,1,0,0,0,2]]},"R":[[[[347,7200],[-317,21600]],[[-317,21600],[1,50]]],[[[287,900],[4,25],[-1,50],[4,25],[-4,25],[-2,25],[-3,10],[-1,50],[-3,10],[-13,120],[9,50],[7,50],[7,50]],[[4,25],[37,50],[13,50],[-11,25],[-3,50],[-3,50],[-1,25],[-7,25],[-19,50],[-1,10],[1,10],[7,25],[-3,50]],[[-1,50],[13,50],[18,25],[-7,25],[1,50],[-1,25],[1,5],[-12,25],[-1,10],[0,1],[0,1],[3,25],[-11,50]],[[4,25],[-11,25],[-7,25],[37,50],[-3,50],[-3,50],[-19,50],[13,50],[-1,25],[-1,10],[1,10],[-3,50],[7,25]],[[-4,25],[-3,50],[1,50],[-3,50],[4,25],[1,25],[7,50],[1,50],[7,50],[1,50],[-7,50],[-2,25],[-2,25]],[[-2,25],[-3,50],[-1,25],[-3,50],[1,25],[7,25],[2,25],[-1,25],[2,25],[1,50],[-1,25],[-1,25],[-1,25]],[[-3,10],[-1,25],[1,5],[-19,50],[7,50],[2,25],[31,50],[-1,10],[17,50],[6,25],[-6,25],[-11,50],[-7,25]],[[-1,50],[-7,25],[-12,25],[13,50],[1,50],[-1,25],[-1,10],[18,25],[1,5],[0,1],[0,1],[-11,50],[3,25]],[[-3,10],[-19,50],[-1,10],[-1,25],[7,50],[2,25],[17,50],[1,5],[31,50],[6,25],[-6,25],[-7,25],[-11,50]],[[-13,120],[-1,10],[0,1],[-1,10],[1,50],[1,50],[6,25],[0,1],[6,25],[3,10],[-1,10],[-1,10],[-1,10]],[[9,50],[1,10],[0,1],[1,10],[-7,50],[-1,25],[-6,25],[0,1],[-6,25],[-1,10],[19,50],[7,50],[7,50]],[[7,50],[7,25],[3,25],[-3,50],[-2,25],[-1,25],[-11,50],[-11,50],[-7,25],[-1,10],[7,50],[8,25],[1,50]],[[7,50],[-3,50],[-11,50],[7,25],[-2,25],[-1,25],[-7,25],[3,25],[-11,50],[-1,10],[7,50],[1,50],[8,25]]],[[[7,25],[1,25],[0,1],[1,25],[-4,25],[0,1],[-1,50],[1,50],[1,50]],[[1,25],[14,25],[3,10],[-17,50],[-2,25],[-17,50],[0,1],[13,50],[-9,25]],[[0,1],[3,10],[9,25],[-17,50],[-1,50],[-2,9],[-1,50],[11,50],[-1,5]],[[1,25],[-17,50],[-17,50],[14,25],[-2,25],[3,10],[0,1],[-9,25],[13,50]],[[-4,25],[-2,25],[-1,50],[-2,25],[8,25],[-1,50],[0,1],[-3,50],[-3,50]],[[0,1],[-17,50],[-2,9],[3,10],[-1,50],[9,25],[-1,50],[-1,5],[11,50]],[[-1,50],[0,1],[-1,50],[0,1],[0,1],[-1,50],[13,50],[0,1],[0,1]],[[1,50],[13,50],[11,50],[-9,25],[-3,50],[-1,5],[0,1],[19,50],[-11,50]],[[1,50],[-9,25],[-1,5],[13,50],[-3,50],[11,50],[0,1],[-11,50],[19,50]]]],"residual":[[0,1],[193,3000],[7,225],[1309,54000],[0,1],[0,1],[58447,324000],[22859,324000],[52367,324000],[22321,324000],[839,9000],[1411,54000],[7567,162000],[33079,324000],[1117,21600],[5891,32400],[979,32400],[8897,108000],[107,5400],[613,27000],[7927,324000],[0,1],[0,1],[11753,36000],[6547,32400],[1379,12960],[853,8100],[8263,54000],[8543,324000],[27019,324000],[4397,32400],[719,7200],[241,10800],[8351,324000],[9671,108000],[6731,324000],[0,1],[0,1]],"flag_masks":{"empty":[0,1,3],"nonedge":[0,2,6,8,10,12,14,24,26,30,32,34,40,42,44],"edge":[1,3,7,9,13,25,33,35,41,45]},"graph_masks":[0,1,3,7,15,31,36,37,44,45,60,61,102,106,110,120,121,122,126,238,246,254,510,656,657,659,684,692,693,700,920,922,954,956,1880,1884,2012,4060]}

==> anc/verify_triangle_free_C246_certificate.py <==
#!/usr/bin/env python3
"""Independent exact verifier for the six-vertex triangle-free flag certificate.

Pure Python standard library.  It does not import NumPy, SciPy, CVXPY, or any
of the scripts used to construct the certificate.
"""
from fractions import Fraction as F
import itertools
import json
import math
from pathlib import Path
import sys

CERT = (
    Path(sys.argv[1])
    if len(sys.argv) > 1
    else Path(__file__).with_name('triangle_free_C246_certificate.json')
)


def require(condition, message):
    """Raise an explicit verification error, even under ``python -O``."""
    if not condition:
        raise RuntimeError(message)


def pairs(n):
    return [(i, j) for i in range(n) for j in range(i + 1, n)]


PAIRS = {n: pairs(n) for n in (3, 4, 6)}
PINDEX = {n: {e: i for i, e in enumerate(PAIRS[n])} for n in PAIRS}


def edge(mask, n, u, v):
    if u > v:
        u, v = v, u
    return (mask >> PINDEX[n][(u, v)]) & 1


def triangle_free(mask, n):
    for a, b, c in itertools.combinations(range(n), 3):
        if edge(mask, n, a, b) and edge(mask, n, a, c) and edge(mask, n, b, c):
            return False
    return True


PERMS = {}
BITMAPS = {}
for n, fixed in ((3, 0), (4, 2), (6, 0)):
    ps = [tuple(range(fixed)) + p for p in itertools.permutations(range(fixed, n))]
    PERMS[(n, fixed)] = ps
    maps = []
    for perm in ps:
        maps.append([PINDEX[n][tuple(sorted((perm[i], perm[j])))] for i, j in PAIRS[n]])
    BITMAPS[(n, fixed)] = maps


def relabel(mask, bit_map):
    out = 0
    for newbit, oldbit in enumerate(bit_map):
        if (mask >> oldbit) & 1:
            out |= 1 << newbit
    return out


def canonical(mask, n, fixed=0):
    return min(relabel(mask, bm) for bm in BITMAPS[(n, fixed)])


def induced(mask, n, vertices):
    m = len(vertices)
    out = 0
    for bit, (i, j) in enumerate(PAIRS[m]):
        if edge(mask, n, vertices[i], vertices[j]):
            out |= 1 << bit
    return out


def enumerate_graphs6():
    reps = set()
    labelled = 0
    for mask in range(1 << 15):
        if triangle_free(mask, 6):
            labelled += 1
            reps.add(canonical(mask, 6))
    return sorted(reps), labelled


def enumerate_flags(m, type_edge=None):
    fixed = 0 if type_edge is None else 2
    out = set()
    for mask in range(1 << len(PAIRS[m])):
        if triangle_free(mask, m):
            if type_edge is None or bool(edge(mask, m, 0, 1)) == type_edge:
                out.add(canonical(mask, m, fixed))
    return sorted(out)


def c4_count(mask):
    ans = 0
    for a, b, c, d in itertools.combinations(range(6), 4):
        cycles = (
            ((a,b),(b,c),(c,d),(d,a)),
            ((a,b),(b,d),(d,c),(c,a)),
            ((a,c),(c,b),(b,d),(d,a)),
        )
        ans += sum(all(edge(mask, 6, u, v) for u, v in cyc) for cyc in cycles)
    return ans


def c6_count(mask):
    ans = 0
    for tail in itertools.permutations(range(1, 6)):
        seq = (0,) + tail
        if seq[1] < seq[-1] and all(edge(mask, 6, seq[i], seq[(i+1) % 6]) for i in range(6)):
            ans += 1
    return ans


def zero_matrix(n):
    return [[0 for _ in range(n)] for __ in range(n)]


def product0(mask, flags):
    index = {f: i for i, f in enumerate(flags)}
    C = zero_matrix(len(flags))
    V = set(range(6))
    for S in itertools.combinations(range(6), 3):
        T = tuple(sorted(V - set(S)))
        i = index[canonical(induced(mask, 6, S), 3)]
        j = index[canonical(induced(mask, 6, T), 3)]
        C[i][j] += 1
    # Ordered complementary splits; C is symmetric and denominator is 20.
    require(C == [list(row) for row in zip(*C)], 'empty-type product is not symmetric')
    return [[F(x, 20) for x in row] for row in C]


def product2(mask, type_edge, flags):
    index = {f: i for i, f in enumerate(flags)}
    C = zero_matrix(len(flags))
    V = set(range(6))
    for u in range(6):
        for v in range(6):
            if u == v or bool(edge(mask, 6, u, v)) != type_edge:
                continue
            rem = V - {u, v}
            for S in itertools.combinations(sorted(rem), 2):
                T = tuple(sorted(rem - set(S)))
                f = canonical(induced(mask, 6, (u, v) + tuple(S)), 4, 2)
                g = canonical(induced(mask, 6, (u, v) + T), 4, 2)
                C[index[f]][index[g]] += 1
    require(C == [list(row) for row in zip(*C)], 'two-label product is not symmetric')
    return [[F(x, 180) for x in row] for row in C]


def transpose(A):
    return [list(x) for x in zip(*A)]


def matmul(A, B):
    BT = transpose(B)
    return [[sum(x*y for x, y in zip(row, col)) for col in BT] for row in A]


def trace_product(A, B):
    return sum(A[i][j] * B[i][j] for i in range(len(A)) for j in range(len(A)))


def null_basis(rows, pivots):
    n = len(rows[0])
    free = [j for j in range(n) if j not in pivots]
    N = [[F(0) for _ in free] for __ in range(n)]
    for col, j in enumerate(free):
        N[j][col] = 1
        for row, p in zip(rows, pivots):
            N[p][col] = -row[j] / row[p]
    for row in rows:
        for col in range(len(free)):
            require(
                sum(row[i] * N[i][col] for i in range(n)) == 0,
                'computed column is not in the prescribed nullspace',
            )
    return N


def decode_matrix(raw):
    return [[F(num, den) for num, den in row] for row in raw]


def exact_ldl(A):
    n = len(A)
    require(
        all(A[i][j] == A[j][i] for i in range(n) for j in range(n)),
        'matrix for LDL decomposition is not symmetric',
    )
    L = [[F(0) for _ in range(n)] for __ in range(n)]
    d = []
    for i in range(n):
        L[i][i] = 1
    for k in range(n):
        pivot = A[k][k] - sum(L[k][s]**2 * d[s] for s in range(k))
        require(pivot > 0, ('nonpositive LDL pivot', k, pivot))
        d.append(pivot)
        for i in range(k+1, n):
            L[i][k] = (A[i][k] - sum(L[i][s]*L[k][s]*d[s] for s in range(k))) / pivot
    # Independent reconstruction check.
    for i in range(n):
        for j in range(n):
            require(
                A[i][j] == sum(L[i][s]*d[s]*L[j][s] for s in range(n)),
                ('LDL reconstruction mismatch', i, j),
            )
    return d


with open(CERT) as f:
    cert = json.load(f)

graphs, labelled = enumerate_graphs6()
require(labelled == 5789, ('unexpected labeled graph count', labelled))
require(len(graphs) == 38, ('unexpected unlabeled graph count', len(graphs)))
require(graphs == cert['graph_masks'], 'six-vertex graph masks do not match')

f0 = enumerate_flags(3)
fN = enumerate_flags(4, False)
fE = enumerate_flags(4, True)
require(
    [f0, fN, fE]
    == [cert['flag_masks']['empty'], cert['flag_masks']['nonedge'], cert['flag_masks']['edge']],
    'enumerated flag masks do not match the certificate',
)

kernels = cert['kernels']
rows0 = [[F(x) for x in row] for row in kernels['empty_type']]
rowsN = [[F(x) for x in row] for row in kernels['nonedge_type']]
rowsE = [[F(x) for x in row] for row in kernels['edge_type']]
Ns = [null_basis(rows0, [2]), null_basis(rowsN, [13, 14]), null_basis(rowsE, [9])]
Rs = [decode_matrix(raw) for raw in cert['R']]
for N, R in zip(Ns, Rs):
    require(len(N[0]) == len(R), 'reduced Gram matrix has the wrong order')

ldl = [exact_ldl(R) for R in Rs]
Qs = [matmul(matmul(N, R), transpose(N)) for N, R in zip(Ns, Rs)]

A = F(*cert['target']['A'])
B = F(*cert['target']['B'])
T = F(*cert['target']['T'])
constant = F(*cert['target']['constant'])
require(
    (A, B, T, constant) == (F(119,100), -F(38,75), F(1), F(881,2400)),
    'target coefficients do not match the asserted inequality',
)
stored_residual = [F(*q) for q in cert['residual']]

computed = []
for h, mask in enumerate(graphs):
    e = mask.bit_count()
    n4 = c4_count(mask)
    n6 = c6_count(mask)
    target = A*F(n4,45) + B*F(n6,60) - T*F(e,15) + constant
    M0 = product0(mask, f0)
    MN = product2(mask, False, fN)
    ME = product2(mask, True, fE)
    residual = target - sum(trace_product(Q, M) for Q, M in zip(Qs, (M0, MN, ME)))
    computed.append(residual)
    require(
        residual == stored_residual[h],
        ('residual mismatch', h, residual, stored_residual[h]),
    )
    require(residual >= 0, ('negative residual', h, residual))

# The asserted graphon inequality is 2400 times the centered target.
require(2400 * constant == 881, 'constant scaling check failed')
require(2400 * A == 2856, 'C4 scaling check failed')
require(2400 * B == -1216, 'C6 scaling check failed')
require(2400 * T == 2400, 'edge scaling check failed')
require(
    881 - 2400*F(1,2) + 2856*F(1,8) - 1216*F(1,32) == 0,
    'the target is not tight at B1',
)

positive = [r for r in computed if r > 0]
print('PASS')
print('triangle-free labelled/unlabelled graphs:', labelled, len(graphs))
print('flag dimensions:', len(f0), len(fN), len(fE))
print('positive LDL pivots per block:', [len(x) for x in ldl])
print('zero/positive residuals:', len(computed)-len(positive), len(positive))
print('smallest positive residual:', min(positive), float(min(positive)))
print('verified inequality: 881 - 2400 p + 2856 t(C4) - 1216 t(C6) >= 0')

